Internet Scale Research Studies using SDL-RX

Medical research is one area where collecting data is usually hard and expensive. With the launch of ResearchKit, Apple and Sage Bionetworks made large-scale personal data collection increasingly popular via simple text-based survey apps running on mobile phones. But such surveys can be a barrier in terms of usability and richness of the data being collected. In this paper, we present SDL-R X , a powerful software library designed for ResearchKit that enables study-specific, personalized, and rich visual surveys, for both iOS and Android platforms.

==> build.sh <==
pdflatex main

